Tahr: The Generative Attribute Grammar Framework

In this article, we present Tahr, a framework that allows taking attribute grammar specifications and generating a set of software artefacts that can be used programmatically to operate on text compliant with the grammars. Tahr can be used as an algorithmic workbench to test different manipulations of attribute grammars and support translation between different languages out of the box. We describe the framework's organisation, how the user can specify an attribute grammar, and the generated software artefacts. We also discuss how Tahr deals with ambiguous grammar specifications, and how this ambiguity can be effectively exploited when using attribute grammars for text generation. We test the correctness of Tahr by showing the practical possibility of translating MIPS programs into their corresponding equivalents for x86 architectures and a custom virtual machine.

==> snippets/agexample.m <==
    %token CIRCLE
    %attribute size,int,1,2,3
    %attribute color,char*,"orange","red","yellow"
    %symbol circle,size,my_size,color,my_color

    %%

    CIRCLE : "The shape is a circle with color " my_color "and size " my_size;

    %%

    circle -> circle circle {
        if ($$.color == color_values[0]){
            $1.color = color_values[1];
            $2.color = color_values[2];
        } else {
            $1.color = $$.color;
            $2.color = $$.color;
        }
        $1.size = $$.size;
        $2.size = $$.size;
    } |
    CIRCLE;
 
    %%

==> snippets/aglexer.py <==
from pygments.lexer import RegexLexer
from pygments.token import *

class AgLexer(RegexLexer):
    tokens = {
        'root': [
            ('[0-9]+', Number),
            (r'(%%|%token||%attribute||%%symbol||%{)\b', Name.Builtin),
            (r'"(\\\\|\\"|[^"])*"', String.Double),
            
        ]
    }

==> snippets/full-grammar.m <==
    todo
